The effects of rapid yawing on simple swimmer models and planar Jeffery's orbits

Over a sufficiently long period of time, or from an appropriate distance, the motion of many swimmers can appear smooth, with their trajectories appearing almost ballistic in nature and slowly varying in character. These long-time behaviours, however, often mask more complex dynamics, such as the side-to-side snakelike motion exhibited by spermatozoa as they swim, propelled by the frequent and periodic beating of their flagellum. Many models of motion neglect these effects in favour of smoother long-term behaviours, which are often of greater practical interest than the small-scale oscillatory motion. Whilst it may be tempting to ignore any yawing motion, simply assuming that any effects of rapid oscillations cancel out over a period, a precise quantification of the impacts of high-frequency yawing is lacking. In this study, we systematically evaluate the long-term effects of general high-frequency oscillations on translational and angular motion, cast in the context of microswimmers but applicable more generally. Via a multiple-scales asymptotic analysis, we show that rapid oscillations can cause a long-term bias in the average direction of progression. We identify sufficient conditions for an unbiased long-term effect of yawing, and we quantify how yawing modifies the speed of propulsion and the effective hydrodynamic shape when in shear flow. Furthermore, we investigate and justify the long-time validity of the derived leading-order solutions and, by direct computational simulation, we evidence the relevance of the presented results to a canonical microswimmer.

==> figs/angular_verify/main.m <==
close all

figure
set(gcf,'Position',[126,387,1516,560])
tiledlayout(2,3)
ylims = [-0.0024582,0.0030165];
ylims = [-max(ylims), max(ylims)];

% Parameters for sinusoidal yawing.
gamma = 1;
B = 0.5;
A = 1;
omega = 20*2*pi;

r = sqrt((1+B)/(1-B));

% Compute Beff and reff
Beff = besselj(0,2*A) * B;
reff = sqrt((1+Beff)/(1-Beff));

ode_fun = @(t,phi) gamma/2 * (1 - B*cos(2*phi)) + A * omega * cos(omega*t);
ode_opts = odeset('RelTol',1e-9,'AbsTol',1e-9);

avg_leading_order = @(t) unwrap(2* atan(1/reff * tan(gamma * t / (reff + 1/reff)))) / 2;
leading_order = @(t) avg_leading_order(t) + A * sin(omega*t);
non_yawing = @(t) unwrap(2* atan(1/r * tan(gamma * t / (r + 1/r)))) / 2;


%% Short time comparison.
nexttile(1)
box on
hold on
num_periods = 40;
ts = linspace(0,2*pi/omega * num_periods,1e5);
sol = ode45(ode_fun, [min(ts),max(ts)], 0, ode_opts);

% Solutions.
plot(ts,leading_order(ts),'Color',0.7*[1,1,1],'LineWidth',1)
plot(ts,avg_leading_order(ts),'Color','black','LineWidth',2)
plot(ts,non_yawing(ts),'Color',0.4*[1,1,1],'LineWidth',2,'LineStyle','--')
xlim([min(ts),max(ts)])
xlabel('$t$')
% ylabel('$\phi$')
legend({'$\phi_0$','$\bar{\phi}_0$','$\phi_J$'},'location','southeast')

% Error.
nexttile(4)
box on
hold on
vals = deval(sol,ts) - leading_order(ts);

[peaks,peak_locs] = findpeaks(vals,ts);
peaks_mask = ~islocalmin(peaks);
peaks = peaks(peaks_mask);
peak_locs = peak_locs(peaks_mask);

[troughs,trough_locs] = findpeaks(-vals,ts);
troughs = - troughs;
troughs_mask = ~islocalmax(troughs);
troughs = troughs(troughs_mask);
trough_locs = trough_locs(troughs_mask);

plot(peak_locs,smooth(peaks),'Color','black','LineWidth',1)
plot(trough_locs,smooth(troughs),'Color','black','LineWidth',1)
xlim([min(ts),max(ts)])
xlabel('$t$')
ylabel('$\phi - \phi_0$')
ylim(ylims)

%% Long time comparison.
nexttile(2)
box on
hold on
num_periods = 400;
ts = linspace(0,2*pi/omega * num_periods,1e5);
sol = ode45(ode_fun, ts, 0, ode_opts);

% Solutions.
h1 = plot(ts,leading_order(ts),'Color',0.7*[1,1,1],'LineWidth',1);
h2 = plot(ts,avg_leading_order(ts),'Color','black','LineWidth',2);
h3 = plot(ts,non_yawing(ts),'Color',0.4*[1,1,1],'LineWidth',2,'LineStyle','--');
xlim([min(ts),max(ts)])
xlabel('$t$')
% ylabel('$\phi$')
xline(2*pi / gamma * (reff + 1/reff),'Color','black','LineStyle',':','LineWidth',2)
xline(2*pi / gamma * (r + 1/r),'Color','black','LineStyle',':','LineWidth',2)
legend({'$\phi_0$','$\bar{\phi}_0$','$\phi_J$'},'location','southeast')

% Error.
nexttile(5)
box on
hold on
vals = deval(sol,ts) - leading_order(ts);

[peaks,peak_locs] = findpeaks(vals,ts);
peaks_mask = ~islocalmin(peaks);
peaks = peaks(peaks_mask);
peak_locs = peak_locs(peaks_mask);

[troughs,trough_locs] = findpeaks(-vals,ts);
troughs = - troughs;
troughs_mask = ~islocalmax(troughs);
troughs = troughs(troughs_mask);
trough_locs = trough_locs(troughs_mask);

plot(peak_locs,smooth(peaks),'Color','black','LineWidth',1)
plot(trough_locs,smooth(troughs),'Color','black','LineWidth',1)
xlim([min(ts),max(ts)])
xlabel('$t$')
ylabel('$\phi - \phi_0$')
ylim(ylims)


%% Very long time comparison.
nexttile(3)
box on
hold on
num_periods = 4000;
ts = linspace(0,2*pi/omega * num_periods,1e5);
sol = ode45(ode_fun, ts, 0, ode_opts);

% Solutions.
h1 = plot(ts,leading_order(ts),'Color',0.7*[1,1,1],'LineWidth',1);
h2 = plot(ts,avg_leading_order(ts),'Color','black','LineWidth',2);
h3 = plot(ts,non_yawing(ts),'Color',0.4*[1,1,1],'LineWidth',2,'LineStyle','--');
xlim([min(ts),max(ts)])
xlabel('$t$')
% ylabel('$\phi$')
legend({'$\phi_0$','$\bar{\phi}_0$','$\phi_J$'},'location','southeast')

% Error.
nexttile(6)
box on
hold on
vals = deval(sol,ts) - leading_order(ts);

[peaks,peak_locs] = findpeaks(vals,ts);
peaks_mask = ~islocalmin(peaks);
peaks = peaks(peaks_mask);
peak_locs = peak_locs(peaks_mask);

[troughs,trough_locs] = findpeaks(-vals,ts);
troughs = - troughs;
troughs_mask = ~islocalmax(troughs);
troughs = troughs(troughs_mask);
trough_locs = trough_locs(troughs_mask);

plot(peak_locs,smooth(peaks),'Color','black','LineWidth',1)
plot(trough_locs,smooth(troughs),'Color','black','LineWidth',1)
xlim([min(ts),max(ts)])
xlabel('$t$')
ylabel('$\phi - \phi_0$')
ylim(ylims)

exportgraphics(gcf,'angular_verify.eps','ContentType','vector')

==> figs/bessel_eight/main.m <==
try 
    close(f1)
end

f1 = figure;
set(gcf,'Position',[144         717        1512         252])

tiledlayout(1,10)

nexttile(1,[1,8])
As = linspace(0,2*pi,1e3);
plot(As,besselj(0,As),'LineWidth',2,'Color','black')
axis tight
set(gca,'XTick',[0,pi,2*pi],'XTickLabel',{'$0$','$\pi$','$2\pi$'})
xlabel('$A$')
ylabel('$J_0(A)$')
% xlim([-3*pi/2,3*pi/2])
ylim([-0.5,1.1])
yline(0)
box on

nexttile(9,[1,2])
hold on
V = 1;
omega = 20;
A = fzero(@(x) besselj(0,x), 1);
G = @(T) A*sin(T);
f = @(t,z) V*[cos(G(omega*t));sin(G(omega*t))];
opts = odeset('AbsTol',1e-9,'RelTol',1e-9);
ts = linspace(0,1e1,1e4);
[~,z] = ode45(f, ts, [0;0], opts);
x = z(:,1); y = z(:,2);
scatter(0,0,50,'filled','MarkerFaceColor','black','MarkerEdgeColor','black')
plot(x,y,'Color','black')
axis equal
box on
xlim(xlim*1.1)
xlabel('$x$')
ylabel('$y$')

exportgraphics(gcf,'bessel_eight.eps','ContentType','Vector')

==> figs/error_scaling/main.m <==
try
    close(f1)
end

% Periods to solve for.
numPeriods = 10;

% Initial value of theta. Do not change this, for convenience of MS.
initTheta = 0;

% Shape parameter E.
E = 0.5;
% Aspect ratio, for reference.
r = sqrt((E+1)/(1-E));
% Dimensionless shear rate gamma.
gamma = 1;
% Dimensionless period of planar Jeffery's orbit, for reference.
period = 2 * pi * (r + 1/r) / gamma;
% Background flow, for reference.
% u = [-gamma * y, 0, 0];

% Frequency of yaw.
omegas = logspace(log(2.1544),3,9);

% Compute the infinity norm (max) error over a period of the unperturbed
% Jeffery's orbit.
errors = [];
for omega = omegas
    % Amplitude of yaw.
    A = 0.1;
    % Amplitude of angular velocity induced by yaw.
    Gamma = A * omega;
    % Yaw function.
    f = @(t, theta) Gamma*cos(omega * t) + 0*theta;

    % Unperturbed equations of angular motion. 
    % Theta is measured anticlockwise.
    % dthetaJ/dt = 0.5 * gamma * (1 - E * cos(2 * thetaJ)).
    h = @(t, thetaJ) 0.5 * gamma * (1 - E * cos(2 * thetaJ));

    % Perturbed equations of angular motion.
    % dtheta/dt = 0.5 * gamma * (1 - E * cos(2 * theta)) + f(t, theta)
    %           = h(t, theta) + f(t, theta).
    g = @(t, theta) h(t, theta) + f(t, theta);

    % Times at which to evaluate.
    ts = linspace(0, numPeriods * period, 1e6); ts = ts(:);

    % Options for ODE solvers in order to get a good solution.
    opts = odeset('AbsTol',1e-9,'RelTol',1e-9);

    % Solve system.
    [~, theta]  = ode45(g, ts, initTheta, opts);

    % Multiple scales solution:
    a = E * besselj(0,2*A);
    r_eff = (1+a)/sqrt(1-a^2);
    theta_MS = @(t) A * sin(omega * t) + unwrap(2*atan(1/r_eff * tan(gamma*t/(r_eff + 1/r_eff))))/2;
    theta_MS_mean = @(t) unwrap(2*atan(1/r_eff * tan(gamma*t/(r_eff + 1/r_eff))))/2;

    new_error = max(abs(theta_MS(ts) - theta));
    errors = [errors, new_error];

end

f1 = figure;
hold on
scatter(log10(omegas), log10(errors),50,'+','MarkerEdgeColor','black','LineWidth',2)
xlabel('$\log_{10}\omega$')
ylabel('$\log_{10}\vert\vert\phi - \phi_0\vert\vert_{\infty}$')
% set(gca,'YScale','log','XScale','log')

% Plot line of best fit.
p = polyfit(log10(omegas), log10(errors),1);
f = 10.^(polyval(p, log10(omegas)));
plot(log10(omegas), log10(f),'Color',0.7*[1,1,1],'LineWidth',1,'LineStyle','--')
axis equal
xlim([ 0.57119       3.4278])
ylim([ -4.4066      -1.6566])
set(gcf,'Position',[561   559   425   388])

% Draw a triangle to show approximate gradient.
plot([log10(omegas(4)), log10(omegas(6))], log10(errors(4))*[1,1],'LineWidth',1,'Color','black')
plot(log10(omegas(6))*[1,1], [log10(errors(4)), log10(errors(6))],'LineWidth',1,'Color','black')
grad = (log10(errors(4)) - log10(errors(6))) / (log10(omegas(4)) - log10(omegas(6)));
text(mean([log10(omegas(4)), log10(omegas(6))])-0.1, log10(errors(4))+0.2, '1','FontSize',24,'Interpreter','latex')
text(log10(omegas(6))+0.1, mean([log10(errors(4)), log10(errors(6))])+0.1, num2str(round(abs(grad),2)),'FontSize',24,'Interpreter','latex')
set(gca,'FontSize',24)
box on

exportgraphics(gcf,'error_scaling.eps','ContentType','vector')

==> figs/setup/main.m <==
try
    close(f1)
end

f1 = figure;

t = Tiff('sperm00141.tif','r');
imData = read(t);
image(imData)
axis equal
xlim([160,270])
ylim([130,240])
set(gca,'XTick',[],'YTick',[])
box on
hold on

mask = 1 : 69;
traj = readtable('traj.csv'); traj = table2array(traj);
x = traj(:,1);
y = traj(:,2);
plot(x(mask),y(mask),'LineWidth',2,'Color','black')

sx = movmean(x(mask),28,'Endpoints','discard');
sy = movmean(y(mask),28,'Endpoints','discard');
plot(sx,sy,'LineWidth',3,'Color',[116,169,207]/256)

exportgraphics(gcf,'sperm_track.eps')

==> figs/sperm_many_omegas/main.m <==
try 
    close(f1)
end

f1 = figure;
tiledlayout(1,2,'Padding','compact', 'TileSpacing','tight')
nexttile(1)

% Plot sperm morphology.
load('sperm_morpho.mat')
hold on
mask = 1:10:size(x,1);
plot(x(mask,end-39:end)',y(mask,end-39:end)','LineWidth',0.5,'Color','black')
xh = x(1,1:end-40); yh = y(1,1:end-40); zh = z(1,1:end-40);
scatter(xh,yh,10,'filled','MarkerFaceColor','black')
axis equal
view(90,90)
axis tight
box on
axis off
set(gca,'XTickLabel',{},'YTickLabel',{})


% Plot trajectories.
nexttile(2)
hold on

omegas = [0.5,1,20]
colors = {0*[1,1,1], 0.4*[1,1,1], 0.7*[1,1,1]}; colors(4:length(omegas)) = {0.8*[1,1,1]};
linewidths = [1,1,1,1]; %linewidths(3:length(omegas)) = 1;

hs = [];
for i = 1 : length(omegas)
    omega = omegas(i);
    load(['spermOrbit_omega_',num2str(omega),'.mat'])
    hs = [hs, plot(t, theta,'-','MarkerSize',20,'Color',colors{i},'LineWidth',linewidths(i))];
end

xlim([0,40])
set(gca,'YTick',[0,pi,2*pi],'YTickLabel',{'$0$','$\pi$','$2\pi$'})
xlabel('$t$')
ylabel('$\phi$')
set(gca,'FontSize',24)
box on

uistack(hs(2),'top')
uistack(hs(1),'top')

% Lets fit a Jeffery's orbit to the highest frequency solution.
% Grab the period:
load(['spermOrbit_omega_',num2str(100),'.mat'])
theta_fun = @(ts) interp1(t,theta,ts);
avg_fun = @(ts) interp1((0:2*pi/omega:max(t)),theta_fun(0:2*pi/omega:max(t)),ts);
ts = linspace(0,max(t),1e5);
period = ts(find(avg_fun(ts) >= 2*pi, 1, 'first'));
r_eff = fzero(@(r) period/(2*pi) - (r + 1./r),2)
E_eff = (r_eff^2 - 1) / (r_eff^2 + 1)
jeffery = @(t) unwrap(2*atan(1/r_eff * tan(t / (r_eff+ 1/r_eff))))/2;
h = plot(t, jeffery(t),'--','Color',[116,169,207]/256,'LineWidth',1.5);

% % Plot the predicted envelope from the corresponding sperm gait.
% gait_amplitude = 0.47669;
% h1 = plot(t, jeffery(t) + gait_amplitude,'Color','blue','LineWidth',1);
% plot(t, jeffery(t) - gait_amplitude,'Color','blue','LineWidth',1)


% % Load in the gait to compute z1 and z2.
load('SpermGait.mat')
i = sqrt(-1);
Ts = linspace(0,2*pi,1e5);
% Compute zP = <exp(i*G)>
zP = trapz(Ts, exp(i*G(Ts))) / (2*pi)
% Compute zA = <exp(2*i*G)>
zA = trapz(Ts, exp(2*i*G(Ts))) / (2*pi)
axes(gcf,'Position',[0.56,0.72,0.19,0.18])
plot(Ts,G(Ts),'LineWidth',2,'Color','black')
xlabel('$T$')
ylabel('$G(T)$')
set(gca,'XTick',[],'YTick',[],'FontSize',16)
yline(0)

% text(3.34, 1.5, "$\omega = 0.4$",'FontSize',24,'Interpreter','latex')
% legend([hs(1:3),h],["$\omega$ = "+string(round(omegas(1:3),2))+" rad s$^{-1}$",{"Jeffery's orbit"}],'location','southeast')
legend([hs(1:3),h],["$\omega$ = "+string(round(omegas(1:3),2)),{"Jeffery's orbit"}],'location','southeast')

set(gcf,'Position',[90,473,1353,438])
annotation('arrow',[0.35,0.38333],[0.8,0.8])
annotation('arrow',[0.35,0.35],[0.8,0.7])

exportgraphics(f1,'sperm_many_omegas.eps','ContentType','Vector')

==> figs/trans_verify/main.m <==
close all

figure
tiledlayout(3,3)
set(gcf,'Position',[510         507        1139         470])

shift = 0.09;


Gs = {@(T) sin(T), @(T) tanh(10*sin(T))./(1+T) .* (T<=pi) - tanh(10*sin(mod(T,pi)))./(1+mod(T,pi)) .* (T>pi), @(T) sin(T) + cos(2*T)};
labels = {'\sin{T}','\ ','\sin{T} + \cos{2T}'};
xlocs = [pi,pi,-1];

ylims = {[-0.0168,0.1643],[-0.0168,0.1643],[-0.0168,0.1643]};
text_poss = {[0.108917794489593,0.0988282817796373],[0.108917794489593,0.0988282817796373],[0.108917794489593,0.0988282817796373]};


V = 1;
omega = 40*pi;
phi0 = 0;
mx = 0;
for i = 1 : length(Gs)

    G = Gs{i};

    % Plot G
    nexttile(1+3*(i-1))
    Ts = linspace(0,2*pi,1e3);
    h = plot(Ts,G(mod(Ts,2*pi)),'LineWidth',2,'Color','black');
    if i == length(Gs)
        xlabel('$T$')
        set(gca,'XTick',[0,pi,2*pi],'XTickLabel',{'0','$\pi$','$2\pi$'})
    else
        set(gca,'XTick',[])
    end
    ylabel('$G$')
    yline(0)
    xline(xlocs(i),'LineStyle','--')
    xlim([min(Ts),max(Ts)])

    box on

    nexttile(2,[3,2])
    hold on

    phi = @(T) phi0 + G(mod(T,2*pi));
    dz = @(t,z) V*[ cos(phi(omega*t));...
                    sin(phi(omega*t))];

    Ts = linspace(0,2*pi,1e5);
    z_trans = trapz(Ts,exp(sqrt(-1)*G(Ts))) / (2*pi);
    R_trans = abs(z_trans);
    arg_trans = angle(z_trans);
    dzMS = @(t,z) R_trans*V*[   cos(phi0 + arg_trans);...
                                sin(phi0 + arg_trans)];


    % Compute subleading ICs for MS solution.
    % Iy = int( f(phi) - dzMS/dt), 0, T).
    I = cumtrapz(Ts, dz(Ts/omega,0) - dzMS(Ts/omega,0),2);
    initMS = (trapz(Ts,I,2)/(2*pi)) / omega;

    opts = odeset('AbsTol',1e-9,'RelTol',1e-9);
    ts = linspace(0,0.4,1e3);
    [ts,z] = ode45(dz, ts, [0;0] - [0;shift*(i-1)],opts);
    [ts,zMS] = ode45(dzMS, ts, initMS - [0;shift*(i-1)],opts);
    plot(z(:,1),z(:,2),'LineWidth',2,'Color','black')
    mx = max(mx,max(z(:,1)));
    yline(0-shift*(i-1),'LineStyle','--')
    plot(zMS(:,1),zMS(:,2),'LineWidth',2,'Color',[116,169,207]/256)
    scatter(z(1,1),z(1,2),50,'MarkerFaceColor','black','MarkerEdgeColor','black')
    set(gca,'XTick',[],'YTick',[])
    xlabel('$x$')
    ylabel('$y$')
    % axis equal
    box on
    % h_text = text(0,0,['$',labels{i},'$'],'FontSize',24);
    % text_size = get(h_text,'Extent');
    % set(h_text,'Position',[(max(xlim)-(max(xlim)-min(xlim))/20) - text_size(3), (max(ylim)-(max(ylim)-min(ylim))/20) - text_size(4) - text_size(2),])
    % set(h_text,'Position',text_poss{i})

    % xlim([0,0.178968])
    % ylims = ylim;
    % ylim(ylims - ylims(1) - (ylims(2)-ylims(1))/8)
    ylim([-shift*(i-1)-0.03,0.03])
end
xlim([0,mx])
% xlims = xlim;
% xlim(xlim-xlims(1))
% Draw on a circular arc for the last case.
x0 = z(1,1); y0 = z(1,2);
x = zMS(end,1); y = zMS(end,2);
r = 0.9*sqrt((x-x0)^2+(y-y0)^2); theta = atan2(y-y0,x-x0);
thetas = linspace(0,theta,1e2);
plot(x0 + r*cos(thetas), y0 + r*sin(thetas),'LineWidth',1,'LineStyle','-','Color','black')
text(0.25,-0.16,'$\theta_P \approx 0.17$','FontSize',24)

exportgraphics(gcf,['trans_verify.eps'],'ContentType','vector')
